Approximating Optimal Asset Allocations using Simulated Bifurcation

This paper investigates the application of Simulated Bifurcation algorithms to approximate optimal asset allocations. It will provide the reader with an explanation of the physical principles underlying the method and a Python implementation of the latter applied to 441 assets belonging to the S&P500 index. In addition, the paper tackles the problem of the selection of an optimal sub-allocation; in this particular case, we find an adequate solution in an unrivaled timescale.

==> Ising.py <==
import numpy as np

def vector_to_binary_basis_matrix(number_of_assets, number_of_bits):

    """
    Return the matrix one needs to multiple a vector by to write it
    in the binary basis (for a given number of bits). 
    """

    matrix = np.zeros((number_of_assets * number_of_bits, number_of_assets))

    for a in range(number_of_assets):
        for b in range(number_of_bits):

            matrix[a*number_of_bits+b][a] = 2**b

    return matrix       

def to_ising(sigma, mu, number_of_bits, gamma = 1):

    """
    Takes in entry a SPD matrix sigma and a weight vector mu and transform
    them in the spin basis (for a given number of bits) to turn the problem
    into an Ising one.
    """

    number_of_assets = np.shape(sigma)[0]
    new_basis_matrix = vector_to_binary_basis_matrix(number_of_assets, number_of_bits)

    sigma_hat = np.block(
        [
            [2**(i+j)*sigma for i in range(number_of_bits)] for j in range(number_of_bits)
        ]
    )
    mu_hat = new_basis_matrix @ mu

    J = -gamma/2 * sigma_hat
    h = gamma/2 * sigma_hat @ np.ones((number_of_assets * number_of_bits, 1)) - mu_hat

    return J, h 

==> charts.py <==
import numpy as np
import matplotlib.pyplot as plt
import plotly.express as px
import pandas as pd
from plotly.offline import iplot, init_notebook_mode
import plotly.graph_objs as go

def pie(portfolio, assets_list):

    number_of_assets = len(portfolio)

    indexes = [i for i in range(number_of_assets) if portfolio[i] > 10**(-3)]
    assets = [portfolio[i] for i in indexes]
    names = [assets_list[i] for i in indexes]

    df = pd.DataFrame(
        {
            'value' : assets,
            'names': names
        }
    )
    fig = px.pie(df, values='value', names='names', title='Optimal portfolio')
    fig.show()

def table(portfolio, assets_list):

    number_of_assets = len(portfolio)

    indexes = [i for i in range(number_of_assets) if portfolio[i] > 10**(-3)]
    assets = [portfolio[i] for i in indexes]
    names = [assets_list[i] for i in indexes]

    df = pd.DataFrame(
        {
            'value' : [round(100*asset/sum(assets),5) for asset in assets],
            'stocks' : assets,
            'names': names
        }
    ).sort_values(by=['names'])
    
    trace = go.Table(
    header=dict(values=["Assets","Stocks to purchase",'Percentage of capital invested'],
                fill = dict(color='#C2D4FF'),
                align = ['left'] * 5),
    cells=dict(values=[df.names,df.stocks,df.value],
               fill = dict(color='#F5F8FF'),
               align = ['left'] * 5))

    data = [trace]
    iplot(data, filename = 'pandas_table')  

==> csv_reader.py <==
import numpy as np
import pandas as pd

def csv_to_matrix(sigma_path, mu_path, date = '2021-03-01', assets_list = []):

    if not assets_list:

        complete_monthly_returns = pd.read_csv(mu_path)
        complete_monthly_returns.set_index('Date', inplace = True)

        cov = pd.read_csv(sigma_path)
        cov.set_index('Unnamed: 0', inplace = True)
        index = cov.index.to_list()

        mu = np.expand_dims(complete_monthly_returns.loc[date].to_numpy(),1)
        sigma = cov.to_numpy()

        return sigma, mu, index

    else:

        complete_monthly_returns = pd.read_csv(mu_path)
        complete_monthly_returns.set_index('Date', inplace = True)

        cov = pd.read_csv(sigma_path)
        cov.set_index('Unnamed: 0', inplace = True)
        index = cov.index.to_list()

        mu = np.expand_dims(complete_monthly_returns[assets_list].loc[date].to_numpy(),1)
        sigma = cov[assets_list].loc[assets_list].to_numpy()

        return sigma, mu, assets_list

==> draft_main.py <==
from symplectic_Euler_method import symplectic_Euler_method
from timewise_evolution import plot_timewise_evolution

# Markovitz parameters

sigma = "[Your matrix here]"
mu = "[Your vector here]"

# Retrieving the optimal portfolio thanks to the Euler method

X, x_t, portfolio, simulation_time = symplectic_Euler_method(sigma, mu)

print(f"The optimal portfolio is {portfolio} (run in {simulation_time} seconds).")

# Displaying the evolution with respect to time

plot_timewise_evolution(x_t, result)

==> euler.py <==
import numpy as np
from statistics import stdev
from time import time

def symplectic_euler_scheme(
    J,
    h,
    time_step = 0.01,
    simulation_time = 600,
    kerr_constant = 1,
    detuning_frequency = 1,
    risk_coefficient = 1,
    pressure = lambda t: 0.01 * t,
    symplectic_parameter = 2
):

    dimension = np.shape(J)[0]

    # Initialization of the oscillators

    X = np.zeros((dimension,1)) # xi's vector
    Y = np.zeros((dimension,1)) # yi's vector

    # Introduction of other parameters

    dt = time_step / symplectic_parameter
    number_of_steps = int(simulation_time / time_step)
    xi0 = 0.7 * detuning_frequency / (stdev([J[i][j] for i in range(dimension) for j in range(dimension) if i != j]) * (dimension)**(1/2))

    unit_column = np.ones((dimension, 1))
    diag_J_column = np.array([np.diag(J)]).T

    def A(t):

        p = pressure(t)

        if p < detuning_frequency:

            return 0

        else:

            return ((p - detuning_frequency) / kerr_constant)**(1/2) 

    # Begining of simulation

    start_time = time()

    for step in range(number_of_steps):

        current_time = step * time_step
        current_pressure = pressure(current_time)

        # Symplectic loops

        for _ in range(symplectic_parameter):

            X += dt * (((detuning_frequency + current_pressure) * unit_column - xi0 * diag_J_column) * Y)
            Y -= dt * (X**3 + (detuning_frequency - current_pressure) * X)  

        Y += xi0 * (J @ X - 2 * A(current_time) * h) * time_step

    end_time = time()

    # End of simulation

    simulation_time = end_time - start_time    

    print(f"Run in {simulation_time} seconds.")

    return X

==> pressure.py <==
import json

with open('./parameters/hamiltonian.json') as f:
    hamiltonian = json.load(f)

def pressure(time):
    return 0.01*time

def A(time):
    if pressure(time) < hamiltonian['detuning_frequency']:
        return 0
    else:
        return ((pressure(time) - hamiltonian['detuning_frequency'])/hamiltonian['Kerr_constant'])**(1/2)    

==> simulated_bifurcation.py <==
import numpy as np

from euler import symplectic_euler_scheme
from ising import to_ising, vector_to_binary_basis_matrix

def simulated_bifurcation(sigma, mu, number_of_bits):

    number_of_assets = np.shape(sigma)[0]

    # Shifting to the spin frame

    J,h = to_ising(sigma, mu, number_of_bits)

    # Euler scheme

    X = symplectic_euler_scheme(J,h)

    portfolio = np.transpose(vector_to_binary_basis_matrix(number_of_assets, number_of_bits)) @ (1 + np.sign(X))/2 

    return portfolio.T[0]





==> symplectic_Euler_scheme.py <==
import numpy as np
import json

from statistics import stdev
from time import time
from Ising import to_Ising, vector_to_binary_basis_matrix
from pressure import pressure, A

# Loading the parameters dictionnaries

with open('./parameters/hamiltonian.json') as f:
    hamiltonian = json.load(f)

with open('./parameters/portofolio.json') as f:
    portofolio = json.load(f)

with open('./parameters/simulation.json') as f:
    simulation = json.load(f)   

def symplectic_Euler_method(sigma, mu):

    # Retrieving the number of assets and bits from the parameters' size and the available funds

    number_of_assets = np.shape(sigma)[0]
    number_of_bits = int(np.log(portofolio['available_ressources']/number_of_assets)/np.log(2)) + 1

    # Loading the spin framework

    J,h = to_Ising(sigma, mu, number_of_bits, gamma = portofolio['risk_coefficient'])

    # Initialization of the oscillators

    X = np.zeros((number_of_assets*number_of_bits,1)) # xi vector
    Y = np.zeros((number_of_assets*number_of_bits,1)) # yi vector

    # Initialization of the time evolution list of x oscillators

    x_t = [[] for asset in range(number_of_assets * number_of_bits)]

    # Introduction of other parameters

    dt = simulation['time_step']/simulation['symplectic_parameter']
    number_of_steps = int(simulation['simulation_time']/simulation['time_step'])
    xi0 = 0.7 * hamiltonian['detuning_frequency'] / (stdev([J[i][j] for i in range(number_of_assets*number_of_bits) for j in range(number_of_assets*number_of_bits) if i != j]) * (number_of_assets*number_of_bits)**(1/2))
    I = np.eye(number_of_assets*number_of_bits)
    diag_J = np.diag(np.diag(J))

    # Beginning of simulation

    start_time = time()

    for time_step in range(number_of_steps):

        current_pressure = pressure(time_step*simulation['time_step'])

        # Symplectic loops

        for j in range(simulation['symplectic_parameter']):

            X += dt * (((hamiltonian['detuning_frequency'] + current_pressure)*I - xi0*diag_J) @ Y)
            Y -= dt * (X**3 + (hamiltonian['detuning_frequency'] - current_pressure) * X)  

        Y += (xi0*J @ X - 2*xi0*A(time_step*simulation['time_step'])*h)*simulation['time_step']

        for asset in range(number_of_assets):

            for bit in range(number_of_bits):

                x_t[asset*number_of_bits+bit].append(X[asset*number_of_bits+bit][0])

    end_time = time()

    # End of simulation

    simulation_time = end_time - start_time    

    # Moving back to the integer framework

    result = np.transpose(vector_to_binary_basis_matrix(number_of_assets, number_of_bits)) @ (1 + np.sign(X))/2 

    return X, x_t, result, simulation_time

==> timewise_evolution.py <==
import matplotlib.pyplot as plt
import numpy as np
import json

# Loading the parameters dictionnaries

with open('./parameters/portofolio.json') as f:
    portofolio = json.load(f)

with open('./parameters/simulation.json') as f:
    simulation = json.load(f) 

def plot_timewise_evolution(x_t, portfolio):

    """
    Plots the temporal evolution of each oscillator of the Ising problem.
    """

    number_of_assets = np.shape(portfolio)[0]
    number_of_steps = int(simulation['simulation_time']/simulation['time_step'])
    number_of_bits = int(np.log(portofolio['available_ressources']/number_of_assets)/np.log(2)) + 1

    print(len(x_t[0]))
    print(number_of_steps)

    # Creating the grid according the number of assets

    scale = number_of_assets**0.5
    if scale != int(scale):
        scale += 1 
    scale = int(scale)    

    # Plotting temporal evolution for each asset

    for i in range(number_of_assets):

        plt.subplot(scale,scale,i+1)

        for j in range(number_of_bits):
            plt.plot(np.linspace(0,simulation['simulation_time'],number_of_steps),x_t[i*number_of_bits+j],label="$x_{}{}{}$".format('{',i*number_of_bits+j+1,'}'))

        #plt.legend()
        plt.grid()

        plt.title("Temporal evolution of $x_i$s for the asset $w_{} = {}$".format(i+1,portfolio[i][0]))    
    
    plt.show() 
